On almost primes in Piatetski-Shapiro sequences

The author proves that for $0.9985 < \gamma < 1$, there exist infinitely many primes $p$ such that $[p^{1/\gamma}]$ has at most 5 prime factors counted with multiplicity. This gives an improvement upon the previous results of Banks-Guo-Shparlinski and Xue-Li-Zhang.

==> anc/P5PS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18349,        509]
NotebookOptionsPosition[     15261,        448]
NotebookOutlinePosition[     15657,        464]
CellTagsIndexPosition[     15614,        461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "=", "0.9985"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"140", "y"}], "-", "99"}], "270"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   FractionBox["1", "z"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", 
   FractionBox["1", 
    RowBox[{"9", "-", "u"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.955100883137514*^9, 3.955100899409287*^9}, {
   3.95510095399717*^9, 3.955100980901573*^9}, {3.955101033509159*^9, 
   3.955101036313055*^9}, {3.955104010074316*^9, 3.955104023980459*^9}, 
   3.9551040908548584`*^9, {3.955150300547785*^9, 3.955150301805745*^9}, {
   3.955150348322023*^9, 3.955150349152268*^9}, {3.955166095457161*^9, 
   3.955166129031252*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"1c2439bb-d788-4a86-a32a-774ce9997311"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EightPrime", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
     "t1", " ", "t2", " ", "t3", " ", "t4", " ", "t5", " ", "t6", " ", "t7", 
      " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", "t6", 
        "-", "t7"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "17.41"], ",", 
      FractionBox["1", "8"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1"}], "7"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2"}], "6"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "t3", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "5"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t5", ",", "t4", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "4"]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t6", ",", "t5", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
       "3"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t7", ",", "t6", ",", 
      FractionBox[
       RowBox[{
       "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
        "t6"}], "2"]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.955100664431443*^9, 3.955100827294637*^9}, {
  3.955101155275781*^9, 3.955101167838137*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b21268c9-297e-4c17-a0fa-85cd66516ec7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 6, 2, 29952029531486744305, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.955101734380659*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b5e1b16f-d6ac-ce40-aa1e-a64ac033ead5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"The global error of the strategy GlobalAdaptive has increased more than \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) times. The global error is expected to \
decrease monotonically after a number of integrand evaluations. Suspect one \
of the following: the working precision is insufficient for the specified \
precision goal; the integrand is highly oscillatory or it is not a \
(piecewise) smooth function; or the true value of the integral is 0. \
Increasing the value of the GlobalAdaptive option MaxErrorIncreases might \
lead to a convergent numerical integration. NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"0.002589527957616852`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"8.318193546526733`*^-9\\\"}]\\) for the integral and \
error estimates.\"", 2, 6, 3, 29952029531486744305, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.955103193633648*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"9a55a01c-6c59-a44f-9285-0f3e69456128"],

Cell[BoxData["0.002589527957616852`"], "Output",
 CellChangeTimes->{3.9551031979606323`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0e19f423-be12-b84d-8636-b086b1b77226"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"EightPrime", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[23]:=",ExpressionUUID->"12c84068-651e-d94b-89df-0bf1f4f6ec60"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.002589527957616852\"\>",
    ShowStringCharacters->False],
   0.002589527957616852,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9551040439489193`*^9},
 CellLabel->
  "Out[23]//NumberForm=",ExpressionUUID->"cffaa99c-3df8-4348-bf8d-\
ba351f24a2bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SevenPrime", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4", " ", "t5", " ", "t6", " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5", "-", 
        "t6"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "17.41"], ",", 
      FractionBox["1", "7"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1"}], "6"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2"}], "5"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "t3", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "4"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t5", ",", "t4", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "3"]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t6", ",", "t5", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
       "2"]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9551044559122887`*^9, 3.9551044884431973`*^9}, {
  3.955107482213011*^9, 3.95510749205678*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2f69813d-886f-e649-86ca-829c63395372"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 1, 1, 29952071139741544493, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.955104665997813*^9, 3.955107649415224*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"de2bad68-826a-9144-982d-486b29c6b32f"],

Cell[BoxData["0.025700723979948846`"], "Output",
 CellChangeTimes->{3.955104836156412*^9, 3.9551078197768936`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"31c4b494-c290-5548-8e26-1972207e5999"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"SevenPrime", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{3.955104506286625*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"e70eac42-f898-194d-a8ea-c44383fdf6b8"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.02570072397994885\"\>",
    ShowStringCharacters->False],
   0.025700723979948846`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9551048363751106`*^9, 3.9551078199955845`*^9},
 CellLabel->
  "Out[2]//NumberForm=",ExpressionUUID->"0b8a51bb-4468-d24e-883b-\
714f658eae08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixPrime", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4", " ", "t5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4", "-", "t5"}], 
       ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "17.41"], ",", 
      FractionBox["1", "6"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1"}], "5"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2"}], "4"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "t3", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "3"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t5", ",", "t4", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "2"]}], 
     "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95510730543425*^9, 3.9551073791207333`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d0dc01ea-a3eb-df43-a7b8-80a60065634a"],

Cell[BoxData["0.16687567472035358`"], "Output",
 CellChangeTimes->{3.955107405011095*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"73d3bbd1-3049-3f4b-8f59-08f653aed065"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"SixPrime", ",", "16"}], "]"}]], "Input",
 CellChangeTimes->{{3.955107317371456*^9, 3.955107319793373*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"892ee6d3-37e8-b44b-929b-c5b101ba5429"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.1668756747203536\"\>",
    ShowStringCharacters->False],
   0.16687567472035358`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.955107405089203*^9},
 CellLabel->
  "Out[4]//NumberForm=",ExpressionUUID->"b9e6c301-9f86-b14e-b3fb-\
d1c1ebf717db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FivePrime", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], ")"}]}]], 
    ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", 
      FractionBox["1", "17.41"], ",", 
      FractionBox["1", "5"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "t1", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1"}], "4"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2"}], "3"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "t3", ",", 
      FractionBox[
       RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "2"]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95510730543425*^9, 3.955107424745138*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"63ad90b5-650b-7544-ba2d-89795ca62b54"],

Cell[BoxData["0.7081136336114882`"], "Output",
 CellChangeTimes->{3.9551074279953156`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"79d88d07-da82-9c4b-ba4d-d237ed4fb0cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"FivePrime", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"8da2dd39-ccf8-d540-89ef-3f58c52c489a"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.7081136336114882\"\>",
    ShowStringCharacters->False],
   0.7081136336114882,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9551074356984997`*^9},
 CellLabel->
  "Out[6]//NumberForm=",ExpressionUUID->"3d42d00b-c0ad-5648-a9f4-\
bb185f378cb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Result", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"17.41", "z"}], "-", "1"}], "]"}], "z"], "-", 
   RowBox[{"l", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"t1", "-", "u"}], 
       RowBox[{"t1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", " ", "z"}], "-", "1"}], ")"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "u", ",", "17.41"}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"l", " ", "y"}], "z"], 
    RowBox[{"(", 
     RowBox[{"0.00259", "+", "0.02571", "+", "0.16688"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.955100917482526*^9, 3.95510092947368*^9}, {
   3.9551009923879232`*^9, 3.955101054169899*^9}, {3.9551011367761383`*^9, 
   3.955101139557249*^9}, 3.955101192588152*^9, {3.955104057792551*^9, 
   3.955104076761011*^9}, {3.955166059354025*^9, 3.955166081746834*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"dea88629-e951-4dbe-8b31-d38d86bdec87"],

Cell[BoxData["0.004231570977267118`"], "Output",
 CellChangeTimes->{
  3.955103198007501*^9, {3.955104013808679*^9, 3.955104026917929*^9}, {
   3.9551040782455654`*^9, 3.9551040948388796`*^9}, {3.955166057511156*^9, 
   3.955166133433921*^9}},
 CellLabel->"Out[65]=",ExpressionUUID->"8fc9bed5-5653-4396-b6ec-5b652936ab9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"5", "-", 
  RowBox[{"5", "y"}], "+", 
  RowBox[{"4", "z"}]}]], "Input",
 CellChangeTimes->{{3.955150358240006*^9, 3.9551503601670017`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a7b10d93-d502-4c53-bb16-25655019a4fb"],

Cell[BoxData["0.6117962962962961`"], "Output",
 CellChangeTimes->{3.955150361818488*^9, 3.9551661380695457`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"1cebd6e1-bf0b-4627-b8f7-e8cf95fcbd64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"y", "+", "z", "+", "2"}], ")"}], "/", "4"}]], "Input",
 CellChangeTimes->{{3.955150306558193*^9, 3.955150331654808*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"74ebb5ba-1fff-4617-b89f-498845ffd930"],

Cell[BoxData["0.7873935185185186`"], "Output",
 CellChangeTimes->{{3.955150311174001*^9, 3.955150333436344*^9}, 
   3.955150363682832*^9, 3.9551661400480337`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"42d4e5fe-6c5f-4915-92f1-c9a9e0aae33f"]
}, Open  ]]
},
WindowSize->{809, 832},
WindowMargins->{{Automatic, -9}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fdde4005-7acd-4e70-acf3-5c4e8cd840c5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 887, 22, 147, "Input",ExpressionUUID->"1c2439bb-d788-4a86-a32a-774ce9997311"],
Cell[CellGroupData[{
Cell[1470, 46, 1887, 52, 195, "Input",ExpressionUUID->"b21268c9-297e-4c17-a0fa-85cd66516ec7"],
Cell[3360, 100, 481, 11, 48, "Message",ExpressionUUID->"b5e1b16f-d6ac-ce40-aa1e-a64ac033ead5"],
Cell[3844, 113, 1029, 18, 115, "Message",ExpressionUUID->"9a55a01c-6c59-a44f-9285-0f3e69456128"],
Cell[4876, 133, 170, 2, 34, "Output",ExpressionUUID->"0e19f423-be12-b84d-8636-b086b1b77226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5083, 140, 196, 4, 30, "Input",ExpressionUUID->"12c84068-651e-d94b-89df-0bf1f4f6ec60"],
Cell[5282, 146, 343, 11, 48, "Output",ExpressionUUID->"cffaa99c-3df8-4348-bf8d-ba351f24a2bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5662, 162, 1656, 44, 156, "Input",ExpressionUUID->"2f69813d-886f-e649-86ca-829c63395372"],
Cell[7321, 208, 503, 11, 48, "Message",ExpressionUUID->"de2bad68-826a-9144-982d-486b29c6b32f"],
Cell[7827, 221, 192, 2, 34, "Output",ExpressionUUID->"31c4b494-c290-5548-8e26-1972207e5999"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8056, 228, 216, 4, 30, "Input",ExpressionUUID->"e70eac42-f898-194d-a8ea-c44383fdf6b8"],
Cell[8275, 234, 366, 11, 48, "Output",ExpressionUUID->"0b8a51bb-4468-d24e-883b-714f658eae08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8678, 250, 1393, 37, 156, "Input",ExpressionUUID->"d0dc01ea-a3eb-df43-a7b8-80a60065634a"],
Cell[10074, 289, 167, 2, 34, "Output",ExpressionUUID->"73d3bbd1-3049-3f4b-8f59-08f653aed065"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10278, 296, 238, 4, 30, "Input",ExpressionUUID->"892ee6d3-37e8-b44b-929b-c5b101ba5429"],
Cell[10519, 302, 338, 11, 48, "Output",ExpressionUUID->"b9e6c301-9f86-b14e-b3fb-d1c1ebf717db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10894, 318, 1201, 32, 117, "Input",ExpressionUUID->"63ad90b5-650b-7544-ba2d-89795ca62b54"],
Cell[12098, 352, 168, 2, 34, "Output",ExpressionUUID->"79d88d07-da82-9c4b-ba4d-d237ed4fb0cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12303, 359, 194, 4, 30, "Input",ExpressionUUID->"8da2dd39-ccf8-d540-89ef-3f58c52c489a"],
Cell[12500, 365, 338, 11, 48, "Output",ExpressionUUID->"3d42d00b-c0ad-5648-a9f4-bb185f378cb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12875, 381, 1040, 28, 89, "Input",ExpressionUUID->"dea88629-e951-4dbe-8b31-d38d86bdec87"],
Cell[13918, 411, 322, 5, 34, "Output",ExpressionUUID->"8fc9bed5-5653-4396-b6ec-5b652936ab9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14277, 421, 242, 5, 30, "Input",ExpressionUUID->"a7b10d93-d502-4c53-bb16-25655019a4fb"],
Cell[14522, 428, 191, 2, 34, "Output",ExpressionUUID->"1cebd6e1-bf0b-4627-b8f7-e8cf95fcbd64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14750, 435, 251, 5, 30, "Input",ExpressionUUID->"74ebb5ba-1fff-4617-b89f-498845ffd930"],
Cell[15004, 442, 241, 3, 34, "Output",ExpressionUUID->"42d4e5fe-6c5f-4915-92f1-c9a9e0aae33f"]
}, Open  ]]
}
]
*)


